Consequences of radially correlated rotation curves for galaxy mass models

Consecutive points in rotation curve measurements are correlated with each other, but this is usually ignored when constructing galaxy mass models. We apply a recently proposed data-driven approach to include the characteristic amplitude and scale length of such correlations as `nuisance parameters'. We construct mass models for $134$ galaxies from the SPARC rotation curve compilation with Navarro-Frenk-White (NFW) and pseudo-isothermal sphere (pISO) models for the dark halo. Allowing for correlations in the rotation curves generally improves the goodness of fit for both halo models, often yielding a formally good fit ($\chi^2_\mathrm{r}\approx 1$) and model uncertainties that seem more representative of the constraining power of the data. For both halo models the inference on the typical correlation amplitude and scale length are very similar and physically plausible, $\sim 20\,\mathrm{km}\,\mathrm{s}^{-1}$ and $\sim 5\,\mathrm{kpc}$, respectively. The parametric form that we use to describe the correlations is intentionally simple, and our fitting approach makes the parameters describing possible correlations prone to `absorbing' other systematic errors, so we regard these estimates as upper limits. Without allowing for correlations we find a statistical preference for the pISO over the NFW model for $88$/$134$ galaxies; this preference essentially disappears when correlations are allowed for. Accounting for correlations in rotation curves when constructing mass models fundamentally affects how they are interpreted, highlighting an important systematic uncertainty that affects evidence for cusps or cores in dark matter haloes.

==> anc/fit_nfw_iso.py <==
"""
fit_nfw_iso - fitting routines accompanying article by Chase et al.
Copyright (C) 2025  K. Oman, H. Chase

This program is free software: you can redistribute it and/or modify it under the terms of
the GNU General Public License as published by the Free Software Foundation, either
version 3 of the License, or (at your option) any later version.

This program is distributed in the hope that it will be useful, but WITHOUT ANY WARRANTY;
without even the implied warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License along with this program.
If not, see <https://www.gnu.org/licenses/>.

This software is closely based on code accompanying Posti (2022), Res. Notes AAS, 6, 233,
DOI:10.3847/2515-5172/aca0df.
The original code is Copyright (c) 2022, Lorenzo Posti and was distributed under BSD-style
license indicating that it can be copied and used.

This file accompanies an article by H. Chase, D. Dado, K. E. Harborne & K. A. Oman
entitled "Consequences of radially correlated rotation curves for galaxy mass models".
Please cite that article if you use this code or a modified version of it.

The routines in this file are known to function after installing the following versions of
its dependencies on Python 3.13.7:

```
pip install \
numpy==2.3.5 \
jax==0.8.1 \
numpyro==0.19.0 \
tinygp==0.3.0 \
arviz==0.22.0 \
astropy==7.2.0 \
bokeh==3.8.1 \
contourpy==1.3.3 \
matplotlib==3.10.7 \
```

The full environment reported by `pip freeze` is:

```
arviz==0.22.0
astropy==7.2.0
astropy-iers-data==0.2025.11.24.0.39.11
bokeh==3.8.1
contourpy==1.3.3
cycler==0.12.1
equinox==0.13.2
fonttools==4.60.1
h5netcdf==1.7.3
h5py==3.15.1
jax==0.8.1
jaxlib==0.8.1
jaxtyping==0.3.3
Jinja2==3.1.6
kiwisolver==1.4.9
MarkupSafe==3.0.3
matplotlib==3.10.7
ml_dtypes==0.5.4
multipledispatch==1.0.0
narwhals==2.12.0
numpy==2.3.5
numpyro==0.19.0
opt_einsum==3.4.0
packaging==25.0
pandas==2.3.3
pillow==12.0.0
pyerfa==2.0.1.5
pyparsing==3.2.5
python-dateutil==2.9.0.post0
pytz==2025.2
PyYAML==6.0.3
scipy==1.16.3
setuptools==80.9.0
six==1.17.0
tinygp==0.3.0
tornado==6.5.2
tqdm==4.67.1
typing_extensions==4.15.0
tzdata==2025.2
wadler_lindig==0.1.7
xarray==2025.11.0
xarray-einstats==0.9.1
xyzservices==2025.11.0
```

Mass models for a galaxy from the SPARC compilation can be created by running:
`python fit_nfw_iso.py <NAME>` where `<NAME>` is the name of a galaxy as it appears
in the SPARC compilation, such as `DDO154`. This uses a default configuration,
corresponding to the fiducial setup used in the Chase et al. article. Many options can be
adjusted via keyword arguments in functions within this file.

Output is written in a directory specified in the `outdir` variable below (`"out"` by
default). The directory and some subdirectories are created if they do not exist.

With the dependency versions listed above many `BokehDeprecationWarning`s are emitted.
This comes from within `arviz`, which seems to require some maintenance for compatibility
with newer versions of `bokeh.` They do not impede functionality.

Figures resembling those in the Chase et al. article will be created in the output
directory (`bokeh` outputs html-format figures by default, open in a web browser). The
version of the code in this file has been streamlined for portability and ease of
distribution so figures will appear slightly different and some extra functionality has
been omitted, notably the plotting of a mass-concentration relation (e.g. that of
Dutton & Maccio 2014) on some figure panels. The core fitting routines are exactly those
used in the article.
"""

import sys
import itertools
from functools import partial
from pathlib import Path

import numpy as np
import jax
import jax.numpy as jnp
import numpyro
from numpyro.distributions import Uniform, Normal
import tinygp
import arviz

from astropy import units as U, constants as C
from astropy.io import ascii
import bokeh
import bokeh.plotting as plt
import contourpy
import matplotlib

# Specify directory for output (will be created if it doesn't exist):
outdir = "out"
(Path(outdir) / Path("corner")).mkdir(parents=True, exist_ok=True)
(Path(outdir) / Path("chi2")).mkdir(parents=True, exist_ok=True)
(Path(outdir) / Path("chains")).mkdir(parents=True, exist_ok=True)

# Desired Hubble-Lemaitre constant (SPARC data assume 73km/s/Mpc):
H0 = 73 * U.km / U.s / U.Mpc

# JAX options:
numpyro.set_host_device_count(3)
jax.config.update("jax_enable_x64", True)

# Fetch SPARC data from CDS:
reader = ascii.get_reader(
    ascii.Cds, readme="ftp://cdsarc.u-strasbg.fr/pub/cats/J/AJ/152/157/ReadMe"
)
SPARC = reader.read("ftp://cdsarc.u-strasbg.fr/pub/cats/J/AJ/152/157/table1.dat")
SPARC_RC = reader.read("ftp://cdsarc.u-strasbg.fr/pub/cats/J/AJ/152/157/table2.dat")

# Alternatively, with local copies:
# reader = ascii.get_reader(ascii.Cds, readme="ReadMe")
# SPARC = reader.read("table1.dat")
# SPARC_RC = reader.read("table2.dat")


def unpack_rc(name, SPARC_RC=SPARC_RC):
    """
    Read mass model input data for a galaxy from SPARC tables.

    Parameters
    ----------
    name : str
        Name of the galaxy as it appears in the SPARC tables.
    SPARC_RC : astropy.table.table.Table
        The table2.dat file from the SPARC compilation read in with astropy.

    Returns
    -------
    out : tuple
        Elements in order are arrays containing: radii, rotation curve, error on rotation
        curve, circular speed due to gas, circular speed due to disc, circular speed due
        to bulge. The latter two assume M/L=1Msun/Lsun. Units are kpc for radii, and
        km/s for all other quantities.

    Raises
    ------
    ValueError
        If the requested name is not in SPARC.
    """
    if name not in SPARC_RC["Name"]:
        raise ValueError("Galaxy not in SPARC.")
    mask = SPARC_RC["Name"] == name
    r = U.Quantity(SPARC_RC["Rad"][mask]).to_value(U.kpc)
    vobs = U.Quantity(SPARC_RC["Vobs"][mask]).to_value(U.km / U.s)
    e_vobs = U.Quantity(SPARC_RC["e_Vobs"][mask]).to_value(U.km / U.s)
    vg = U.Quantity(SPARC_RC["Vgas"][mask]).to_value(U.km / U.s)
    vd = U.Quantity(SPARC_RC["Vdisk"][mask]).to_value(U.km / U.s)
    vb = U.Quantity(SPARC_RC["Vbulge"][mask]).to_value(U.km / U.s)
    return r, vobs, e_vobs, vg, vd, vb


def jax_fc_nfw(x):
    """
    The f_c function for the NFW profile, jax compatible.

    Parameters
    ----------
    x : float or array
        The function parameter.

    Returns
    -------
    out : float or array
        The evaluated function.
    """
    return jnp.log(1 + x) - x / (1 + x)


def jax_fc_iso(x):
    """
    The f_c function for the pISO profile, jax compatible.

    Parameters
    ----------
    x : float or array
        The function parameter.

    Returns
    -------
    out : float or array
        The evaluated function.
    """
    return 1 - jnp.arctan(x) / x


def jax_vvir(
    Mh,
    Dc=200,
    H0=H0.to_value(U.km / U.s / U.kpc),
    G=C.G.to_value(U.kpc * U.km**2 / U.s**2 / U.Msun),
):
    """
    Evaluate the virial velocity (e.g. V200), jax compatible.

    Parameters
    ----------
    Mh : float or array
        The halo mass, at the overdensity relative to critical defined by Dc.
    Dc : float
        The virial overdensity. (Default: 200)
    H0 : float
        The Hubble-Lemaitre constant in km/s/kpc, note unusual units.
        (Default: H0/km/s/kpc)
    G : float
        Gravitational constant in kpc*km**2/s**2/Msun (Default: derived from astropy)

    Returns
    -------
    out : array
        The virial velocity.
    """
    return jnp.sqrt((Dc * H0**2 / 2) ** (1 / 3) * (G * Mh) ** (2 / 3))


def jax_rvir(
    Mh,
    Dc=200,
    H0=H0.to_value(U.km / U.s / U.kpc),
    G=C.G.to_value(U.kpc * U.km**2 / U.s**2 / U.Msun),
):
    """
    Evaluate the virial radius (e.g. R200), jax compatible.

    Parameters
    ----------
    Mh : float or array
        The halo mass, at the overdensity relative to critical defined by Dc.
    Dc : float
        The virial overdensity. (Default: 200)
    H0 : float
        The Hubble-Lemaitre constant in km/s/kpc, note unusual units.
        (Default: H0/km/s/kpc)
    G : float
        Gravitational constant in kpc*km**2/s**2/Msun (Default: derived from astropy)

    Returns
    -------
    out : array
        The virial radius.
    """
    rho_hat = 4 / 3 * jnp.pi * Dc * (3 * H0**2 / (8 * jnp.pi * G))
    return (Mh / rho_hat) ** (1 / 3)


def jax_vhalo(params, R, halomodel="nfw"):
    """
    Evaluate the circular velocity curve due to the halo model, jax compatible.

    Parameters
    ----------
    params : dict
        Parameter vector for numpyro.
    R : float or array
        Radius in kpc.
    halomodel : str
        Label of the halo model. Supported: "nfw" or "iso". (Default: "nfw")

    Returns
    -------
    out : float or array
        Circular speed due to the halo model at radius/radii R, in km/s.
    """
    Mh, cc = 10 ** params["log_mh"], 10 ** params["log_c"]
    rv = jax_rvir(Mh)
    if halomodel == "nfw":
        jax_fc = jax_fc_nfw
    elif halomodel == "iso":
        jax_fc = jax_fc_iso
    return jnp.sqrt(jax_vvir(Mh) ** 2 * (rv / R) * jax_fc(cc * R / rv) / jax_fc(cc))


def jax_vmod(params, R, halomodel="nfw", bulge=False):
    """
    Evaluate the circular velocity curve due to all model components, jax compatible.

    Parameters
    ----------
    params : dict
        Parameter vector for numpyro.
    R : float or array
        Radius in kpc.
    halomodel : str
        Label of the halo model. Supported: "nfw" or "iso". (Default: "nfw")
    bulge : bool
        If True, include the bulge component. (Default: False)

    Returns
    -------
    out : float or array
        Total model circular speed at radius/radii R, in km/s.
    """
    vhalo2 = jax_vhalo(params, R, halomodel=halomodel) ** 2
    vb_ml = 10 ** params["log_mlb"] * params["vb"] ** 2 if bulge else 0
    vbar2 = jnp.interp(
        R,
        params["r"],
        params["vg"] ** 2 + 10 ** params["log_mld"] * params["vd"] ** 2 + vb_ml,
    )
    return jnp.sqrt(vhalo2 + vbar2)


def build_gp(params, x, yerr, halomodel="nfw", bulge=False):
    """
    Construct the Gaussian Process as described in Posti (2022).

    Parameters
    ----------
    params : dict
        Parameter vector for numpyro.
    x : array
        Radial coordinates for GP evaluation.
    yerr : array
        Uncertainties on observed rotation curve points.
    halomodel : str
        Label of the halo model. Supported: "nfw" or "iso". (Default: "nfw")
    bulge : bool
        If True, include the bulge component. (Default: False)

    Returns
    -------
    out : tinygp.gp.GaussianProcess
        The constructed tinygp Gaussian process object.
    """
    kernel = 10 ** params["log_amp"] * tinygp.kernels.ExpSquared(
        10 ** params["log_scl"], distance=tinygp.kernels.distance.L1Distance()
    )
    return tinygp.GaussianProcess(
        kernel,
        x,
        diag=yerr**2,
        mean=partial(jax_vmod, params, halomodel=halomodel, bulge=bulge),
    )


def gen_prior_dist(param):
    """
    Get the prior probability distribution for a model parameter.

    This is where the model priors are defined.

    Parameters
    ----------
    param : str
        Parameter name to obtain the prior distributon for. Can be "log_mh", "log_c",
        "log_mld", "log_mlb", "log_amp", "log_scl".

    Returns
    -------
    out : numpyro.distributions.distribution.Distribution
        The prior probability distribution.

    Raises
    ------
    ValueError
        If an invalid parameter is requested.
    """
    if param == "log_mh":
        return Uniform(8.0, 14.0)
    elif param == "log_c":
        return Uniform(0.0, 3.0)
    elif param == "log_mld":
        return Normal(-0.3, 0.2)
    elif param == "log_mlb":
        return Normal(-0.15, 0.2)
    elif param == "log_amp":
        return Uniform(-4.0, 5.0)
    elif param == "log_scl":
        return Uniform(-2.0, 3.0)
    else:
        raise ValueError("Unknown parameter.")


def model(t, y_err, y, params, bulge=False, use_gp=False, halomodel="nfw", name=None):
    """
    Define the mass model, including how to sample the posterior probability distribution.

    Parameters
    ----------
    t : array
        Radii corresponding to rotation curve points (in kpc).
    y_err : array
        Uncertainties on rotation curve points (in km/s).
    y : array
        Rotation curve points (in km/s).
    params : dict
        Parameter vector for numpyro.
    bulge : bool
        If True, include the bulge component. (Default: False)
    use_gp : bool
        If True, fit with GP regression. Otherwise fit with conventional logL, ignoring
        possible correlations in the rotation curve. (Default: False)
    halomodel : str
        Label of the halo model. Supported: "nfw" or "iso". (Default: "nfw")
    name : str | None
        Name of the galaxy as it appears in the SPARC tables. (Default: None)

    """
    ndof = len(y) - 3  # log_mh, log_c, log_mld
    if bulge:
        ndof -= 1  # log_mb
    if use_gp:
        ndof -= 2  # log_amp, log_scl
    params["log_mh"] = numpyro.sample(
        "log_mh",
        gen_prior_dist("log_mh"),
    )
    params["log_c"] = numpyro.sample(
        "log_c",
        gen_prior_dist("log_c"),
    )
    params["log_mld"] = numpyro.sample(
        "log_mld",
        gen_prior_dist("log_mld"),
    )
    if bulge:
        params["log_mlb"] = numpyro.sample(
            "log_mlb",
            gen_prior_dist("log_mlb"),
        )
    if use_gp:
        # define kernel parameters
        params["log_amp"] = numpyro.sample(
            "log_amp",
            gen_prior_dist("log_amp"),
        )
        params["log_scl"] = numpyro.sample(
            "log_scl",
            gen_prior_dist("log_scl"),
        )
        # generate the GP
        gp = build_gp(params, t, y_err, halomodel=halomodel, bulge=bulge)
        # sample the posterior
        numpyro.sample("y", gp.numpyro_dist(), obs=y)
        # calculate predicted vrot of the model
        mu = gp.mean_function(params["r_grid"])
        numpyro.deterministic("mu", mu)
        # calculate chi2
        cov = gp.kernel(jnp.array(params["r"]), jnp.array(params["r"])) + jnp.diag(
            y_err**2
        )
        chi2 = (
            (
                jnp.linalg.inv(cov)
                .dot(y - jnp.interp(params["r"], params["r_grid"], mu))
                .dot(y - jnp.interp(params["r"], params["r_grid"], mu))
                / ndof
            )
            if ndof > 0
            else jnp.nan
        )
        numpyro.deterministic("chi2", chi2)
    else:
        # sample the posterior
        numpyro.sample(
            "y",
            numpyro.distributions.Normal(
                jax_vmod(params, t, halomodel=halomodel, bulge=bulge), y_err
            ),
            obs=y,
        )
        # calculate properties of the model
        mu = jax_vmod(params, params["r_grid"], halomodel=halomodel, bulge=bulge)
        numpyro.deterministic("mu", mu)
        # calculate chi2
        chi2 = (
            (
                jnp.sum(
                    jnp.power(
                        (y - jnp.interp(params["r"], params["r_grid"], mu)) / y_err, 2
                    )
                )
                / ndof
            )
            if ndof >= 0
            else jnp.nan
        )
        numpyro.deterministic("chi2", chi2)

    return


def run_chains(
    name,
    grid_size=1000,
    num_warmup=1000,
    num_samples=3000,
    num_chains=3,
    accept_prob=0.9,
    use_gp=False,
    halomodel="nfw",
):
    """
    Construct a mass model by sampling the posterior probability distribution.

    Parameters
    ----------
    name : str
        Name of the galaxy as it appears in the SPARC tables.
    grid_size : int
        Number of radial sampling points to interpolate the mass model (only used if
        use_gp is True). (Default: 1000)
    num_warmup : int
        Number of sample points at the beginning of each chain discarded as a "warm up" or
        "burn in" phase. (Default: 1000)
    num_samples : int
        Number of samples for each chain from the posterior probability distribution,
        after the warm up phase. (Default: 3000)
    num_chains : int
        Number of MCMC chains run in parallel. See also numpyro.set_host_device_count
        option near the top of this file. (Default: 3)
    accept_prop : float
        Acceptance probability for the sampler.
    use_gp : bool
        If True, fit with GP regression. Otherwise fit with conventional logL, ignoring
        possible correlations in the rotation curve. (Default: False)
    halomodel : str
        Label of the halo model. Supported: "nfw" or "iso". (Default: "nfw")

    Returns
    -------
    out : numpyro.infer.mcmc.MCMC
        The numpyro sampler object (with sampling already completed).
    """
    r, vobs, e_vobs, vg, vd, vb = unpack_rc(name)

    r_grid = jnp.linspace(r.min(), r.max(), grid_size)
    params = dict(vg=vg, vd=vd, vb=vb, r=r, r_grid=r_grid)
    bulge = (vb > 0).any()
    sampler = numpyro.infer.MCMC(
        numpyro.infer.NUTS(
            model,
            dense_mass=True,
            target_accept_prob=accept_prob,
        ),
        num_warmup=num_warmup,
        num_samples=num_samples,
        num_chains=num_chains,
        progress_bar=True,
    )
    sampler.run(
        jax.random.PRNGKey(11),
        r,
        e_vobs,
        vobs,
        params,
        bulge=bulge,
        use_gp=use_gp,
        halomodel=halomodel,
        name=name,
    )
    return sampler


def summary_chains(inf_data, name=None, use_gp=False, halomodel="nfw"):
    """
    Write parameter estimation summary to file and plot MCMC chain traces.

    Parameters
    ----------
    inf_data : arviz.data.inference_data.InferenceData
        The arviz-format result of the MCMC sampling.
    name : str | None
        Name of the galaxy as it appears in the SPARC tables. (Default: None)
    use_gp : bool
        If True, fit with GP regression. Otherwise fit with conventional logL, ignoring
        possible correlations in the rotation curve. (Default: False)
    halomodel : str
        Label of the halo model. Supported: "nfw" or "iso". (Default: "nfw")
    """
    r, vobs, e_vobs, vg, vd, vb = unpack_rc(name)
    gpstr = "GP" if use_gp else "NGP"
    var_names = ["log_mh", "log_c", "log_mld"]
    if (vb > 0).any():
        var_names += ["log_mlb"]
    if name == "MW":
        var_names = ["log_mh", "log_c"]
    if use_gp:
        var_names += ["log_amp", "log_scl"]
    with open(f"{outdir}/chains/{name}_summary_{halomodel}_{gpstr}.txt", "w") as f:
        with np.printoptions(threshold=sys.maxsize):
            func_dict = {
                "16%": lambda x: np.percentile(x, 50) - np.percentile(x, 16),
                "median": lambda x: np.percentile(x, 50),
                "84%": lambda x: np.percentile(x, 84) - np.percentile(x, 50),
            }
            print(
                arviz.summary(inf_data, var_names=var_names, stat_funcs=func_dict),
                file=f,
            )
    azLabeller = arviz.labels.MapLabeller(
        var_name_map={
            "log_mh": r"$$\log\,M_{\rm h}/\mathrm{M}_\odot$$",
            "log_c": r"$$\log\,c$$",
            "log_mld": r"$$\log\,\Upsilon_\mathrm{d}$$",
            "log_mlb": r"$$\log\,\Upsilon_\mathrm{b}$$",
            "log_amp": r"$$\log\,A_k/\mathrm{km}^{2}\,\mathrm{s}^{-2}$$",
            "log_scl": r"$$\log\,s_k/\mathrm{kpc}$$",
        }
    )
    plt.output_file(f"{outdir}/chains/{name}_chains_{halomodel}_{gpstr}.html")
    chain_figs = arviz.plot_trace(
        inf_data,
        var_names=var_names,
        figsize=(12, 3 * len(var_names)),
        labeller=azLabeller,
        backend="bokeh",
        show=False,
    ).tolist()
    plt.save(plt.gridplot(chain_figs))
    return


def plot_kde(ax, i, j, plotters, fill=False, cmap="viridis"):
    """
    Plotting helper for making KDE-smoothed contours in corner plots.

    Parameters
    ----------
    ax : bokeh.plotting._figure.figure
        Bokeh figure to plot on.
    i : int
        Corner plot row index.
    j : int
        Corner plot column index.
    plotters : list
        List of arviz plotter tuples (see calls of arviz.sel_utils.xarray_var_iter).
    fill : bool
        If True plot filled contours, else open contours. (Default: False)
    cmap : str
        Name of a matplotlib colormap. Contour colors are picked evenly spaced along the
        colormap. (Default: "viridis")
    """
    var1_kde = plotters[j][-1].flatten()
    var2_kde = plotters[i][-1].flatten()
    gridsize = (128, 128)
    density, xmin, xmax, ymin, ymax = arviz.stats.density_utils._fast_kde_2d(
        var1_kde, var2_kde, gridsize=gridsize
    )
    g_s = complex(gridsize[0])
    x_x, y_y = np.mgrid[xmin:xmax:g_s, ymin:ymax:g_s]
    scaled_density, *_ = arviz.plots.backends.bokeh.kdeplot._scale_axis(density)
    levels = 5
    levels_scaled = np.linspace(0, 1, levels + 2)
    colors = [
        matplotlib.colors.rgb2hex(item)
        for item in matplotlib.colormaps[cmap](
            np.linspace(0, 1, len(levels_scaled) + 1)
        )
    ]
    for level, level_upper, color in zip(
        levels_scaled[1:-1], levels_scaled[2:], colors[2:]
    ):
        contour_generator = contourpy.contour_generator(x=x_x, y=y_y, z=scaled_density)
        if fill:
            filled_vertices, _ = contour_generator.filled(level, level_upper)
            for seg in filled_vertices:
                ax.patch(*seg.T, color=color)
        vertices = contour_generator.lines(level)
        for seg in vertices:
            ax.line(*seg.T, color=color)
    return


def plot_dist(ax, i, plotters, fill=False, cmap="viridis", axisrange="force"):
    """
    Plotting helper for making KDE-smoothed histogram curves.

    Parameters
    ----------
    ax : bokeh.plotting._figure.figure
        Bokeh figure to plot on.
    i : int
        Corner plot row index (equal to column index, this is the diagonal).
    plotters : list
        List of arviz plotter tuples (see calls of arviz.sel_utils.xarray_var_iter).
    fill : bool
        If True plot filled curves, else open curves. (Default: False)
    cmap : str
        Name of a matplotlib colormap. Contour colors are picked evenly spaced along the
        colormap. (Default: "viridis")
    axisrange : str
        Can be "force" or "adjust". If "force", the axis range is set to contain the
        distribution just plotted. If "adjust", it is expanded to contain the distribution
        just plotted if necessary, else left as-is. (Default: "force")

    Raises
    ------
    ValueError
        If an invalid option is passed to axisrange.
    """
    color = matplotlib.colors.rgb2hex(matplotlib.colormaps[cmap](0.65))
    var_dist = plotters[i][-1].flatten()
    grid, density = arviz.stats.density_utils.kde(var_dist)
    lower, upper = grid[0], grid[-1]
    x = np.linspace(lower, upper, len(density))
    patch_x = np.concatenate((x, [x[-1]], x[::-1], [x[0]]))
    patch_y = np.concatenate(
        (np.zeros_like(density), [density[-1]], density[::-1], [0])
    )
    if fill:
        ax.patch(patch_x, patch_y, color=color)
    ax.line(x, density, color=color)
    if axisrange == "force":
        ax.x_range = bokeh.models.Range1d(lower, upper)
    elif axisrange == "adjust":
        start, end = ax.x_range.start, ax.x_range.end
        ax.x_range = bokeh.models.Range1d(
            lower if lower < start else start, upper if upper > end else end
        )
    else:
        raise ValueError("Invalid `force` keyword argument, use 'force' or 'adjust'.")
    return


def corner(inf_data_ngp, inf_data_gp, name=None, halomodel="nfw"):
    """
    Plot a corner plot based on mass models for both a nGP and a GP model.

    Parameters
    ----------
    inf_data_ngp : arviz.data.inference_data.InferenceData
        arviz-format result of parameter sampling.
    inf_data_gp : arviz.data.inference_data.InferenceData
        arviz-format result of parameter sampling.
    name : str | None
        Name of the galaxy as it appears in the SPARC tables. (Default: None)
    halomodel : str
        Label of the halo model. Supported: "nfw" or "iso". (Default: "nfw")
    """
    r, vobs, e_vobs, vg, vd, vb = unpack_rc(name)
    var_names = ["log_mh", "log_c", "log_mld"]
    if (vb > 0).any():
        var_names += ["log_mlb"]
    if name == "MW":
        var_names = ["log_mh", "log_c"]
    var_names += ["log_amp", "log_scl"]
    if halomodel == "NFW":
        var_name_map = {
            "log_mh": r"$$\log\,M_{\mathrm{200c}}/\mathrm{M}_\odot$$",
            "log_c": r"$$\log\,c_\mathrm{NFW}$$",
            "log_mld": r"$$\log\,\Upsilon_\mathrm{disc}$$",
            "log_mlb": r"$$\log\,\Upsilon_\mathrm{bulge}$$",
            "log_amp": r"$$\log\,a_k/\mathrm{km}\,\mathrm{s}^{-1}$$",
            "log_scl": r"$$\log\,s_k/\mathrm{kpc}$$",
            "chi2": r"$$\chi^{2}_{\nu}$$",
        }
    else:
        var_name_map = {
            "log_mh": r"$$\log\,M_{\mathrm{200c}}/\mathrm{M}_\odot$$",
            "log_c": r"$$\log\,c$$",
            "log_mld": r"$$\log\,\Upsilon_\mathrm{disc}$$",
            "log_mlb": r"$$\log\,\Upsilon_\mathrm{bulge}$$",
            "log_amp": r"$$\log\,a_k/\mathrm{km}\,\mathrm{s}^{-1}$$",
            "log_scl": r"$$\log\,s_k/\mathrm{kpc}$$",
            "chi2": r"$$\chi^{2}_{\nu}$$",
        }
    nvars = len(var_names)
    dataset_ngp = arviz.data.convert_to_dataset(inf_data_ngp, group="posterior")
    dataset_gp = arviz.data.convert_to_dataset(inf_data_gp, group="posterior")
    # convert log(A_k) to log(a_k):
    inf_data_gp.posterior["log_amp"] = inf_data_gp.posterior["log_amp"] / 2
    plotters_ngp = list(
        arviz.sel_utils.xarray_var_iter(
            arviz.utils.get_coords(dataset_ngp, dict()),
            var_names=var_names[:-2],
            combined=True,
        )
    )
    plotters_gp = list(
        arviz.sel_utils.xarray_var_iter(
            arviz.utils.get_coords(dataset_gp, dict()),
            var_names=var_names,
            combined=True,
        )
    )
    plt.output_file(f"{outdir}/corner/{name}_corner_{halomodel}.html")
    axs = [
        [
            (
                plt.figure(
                    frame_height=700 // nvars,
                    frame_width=700 // nvars,
                )
                if j <= i
                else None
            )
            for j in range(nvars)
        ]
        for i in range(nvars)
    ]
    for i, j in itertools.product(range(nvars), range(nvars)):
        if i < j:
            continue
        var1 = var_names[i]
        var2 = var_names[j]
        ax = axs[i][j]
        if i == j:
            # diagonal panel
            plot_dist(ax, i, plotters_gp, fill=True, cmap="Reds")
            if i < nvars - 2 and j < nvars - 2:
                plot_dist(ax, i, plotters_ngp, cmap="Greys", axisrange="adjust")
        else:
            # off-diagonal panel
            plot_kde(ax, i, j, plotters_gp, fill=True, cmap="Reds")
            if i < nvars - 2 and j < nvars - 2:
                plot_kde(ax, i, j, plotters_ngp, cmap="Greys")
        if i == nvars - 1:
            ax.xaxis.axis_label = var_name_map[var2]
        else:
            ax.xaxis.major_label_text_color = None
        if j == 0:
            ax.yaxis[0].axis_label = var_name_map[var1] if i > 0 else r"$$N$$"
            if i == 0:
                ax.yaxis[0].axis_label_text_color = "white"
                ax.yaxis.major_label_text_color = "white"
        else:
            ax.yaxis.major_label_text_color = None
        ax.min_border_bottom = 30
        ax.min_border_top = 30
        ax.min_border_right = 30
        ax.min_border_left = 30
    for i, j in itertools.product(range(nvars), range(nvars)):
        ax = axs[i][j]
        if i < j:
            continue
        elif i != j:
            # off-diagonal panel
            ax.xaxis.ticker.desired_num_ticks = 4
            ax.yaxis.ticker.desired_num_ticks = 4
            ax.x_range = axs[j][j].x_range
            ax.y_range = axs[i][i].x_range
        elif i == j:
            ax.y_range.start = 0
            ax.xaxis.ticker.desired_num_ticks = 4
            for tool in ax.tools:
                if isinstance(tool, bokeh.models.PanTool):
                    tool.dimensions = "width"

    plt.save(plt.gridplot(axs))
    # unconvert log(A_k) to log(a_k):
    inf_data_gp.posterior["log_amp"] = inf_data_gp.posterior["log_amp"] * 2


def vstar(sampler, r, R, vd, vb, stat=lambda x: np.median(x, axis=0), bulge=False):
    """
    Evaluate a statistic of the stellar component of a mass model.

    Parameters
    ----------
    sampler : numpyro.infer.mcmc.MCMC
        numpyro sampler with sampling already completed.
    r : array
        Radial coordinates of rotation curve points (in kpc).
    R : array
        Radial interpolation points for the model (in kpc).
    vd : array | None
        Stellar disc circular velocity curve assuming M/L=1Msun/Lsun (in km/s).
    vb : array | None
        Stellar disc circular velocity curve assuming M/L=1Msun/Lsun (in km/s).
    stat : Callable
        The statistic to evaluate, input is a 2D array and returns a 1D array.
        (Default: lambda x: np.median(x, axis=0))
    bulge : bool
        If True, include the bulge component. (Default: False)

    Returns
    -------
    out : array
        The statistic evaluated at each radial interpolation point.
    """
    mld = np.zeros(1) if vd is None else 10 ** sampler.get_samples()["log_mld"]
    mlb = (
        np.zeros(1)
        if vb is None or not bulge
        else 10 ** sampler.get_samples()["log_mlb"]
    )
    vd = np.zeros(r.shape) if vd is None else vd
    vb = np.zeros(r.shape) if vb is None or not bulge else vb
    return stat(
        np.sqrt(
            mld[:, np.newaxis] * np.interp(R, r, vd)[np.newaxis] ** 2
            + mlb[:, np.newaxis] * np.interp(R, r, vb)[np.newaxis] ** 2
        )
    )


def vhalo(sampler, R, stat=lambda x: np.median(x, axis=0), halomodel="nfw"):
    """
    Evaluate a statistic of the halo component of a mass model.

    Parameters
    ----------
    sampler : numpyro.infer.mcmc.MCMC
        numpyro sampler with sampling already completed.
    R : array
        Radial interpolation points for the model (in kpc).
    stat : Callable
        The statistic to evaluate, input is a 2D array and returns a 1D array.
        (Default: lambda x: np.median(x, axis=0))
    halomodel : str
        Label of the halo model. Supported: "nfw" or "iso". (Default: "nfw")

    Returns
    -------
    out : array
        The statistic evaluated at each radial interpolation point.
    """
    return stat(
        jax_vhalo(
            dict(
                log_mh=sampler.get_samples()["log_mh"][:, np.newaxis],
                log_c=sampler.get_samples()["log_c"][:, np.newaxis],
            ),
            R[np.newaxis],
            halomodel=halomodel,
        )
    )


def gen_vobs_bokeh_source(name):
    """
    Generate a bokeh data "source" for an observed rotation curve.

    Paramters
    ---------
    name : str
        Name of the galaxy as it appears in the SPARC tables.

    Returns
    -------
    out : bokeh.models.ColumnDataSource
        The rotation curve packaged into a bokeh data source.
    """
    r, vobs, e_vobs, vg, vd, vb = unpack_rc(name)
    data = dict(
        r=r,
        vobs=vobs,
        vobs_hi=vobs + e_vobs,
        vobs_lo=vobs - e_vobs,
        e_vobs=e_vobs,
    )
    return bokeh.models.ColumnDataSource(data=data)


def gen_sampler_bokeh_source(name, sampler, grid_size=1000, halomodel="nfw"):
    """
    Generate a bokeh data "source" for a mass model.

    Paramters
    ---------
    name : str
        Name of the galaxy as it appears in the SPARC tables.
    sampler : numpyro.infer.mcmc.MCMC
        numpyro sampler with sampling already completed.
    grid_size : int
        Number of radial sampling points to interpolate the mass model. (Default: 1000)
    halomodel : str
        Label of the halo model. Supported: "nfw" or "iso". (Default: "nfw")

    Returns
    -------
    out : bokeh.models.ColumnDataSource
        The mass model packaged into a bokeh data source.
    """
    r, vobs, e_vobs, vg, vd, vb = unpack_rc(name)
    bulge = (vb > 0).any()
    r_grid = np.linspace(r.min(), r.max(), grid_size)
    data = dict(
        R=r_grid,
        vg=np.interp(r_grid, r, vg),
        vd=vstar(sampler, r, r_grid, vd, None, bulge=bulge),
        vd_hi=vstar(
            sampler,
            r,
            r_grid,
            vd,
            None,
            stat=lambda x: np.percentile(x, 97.9, axis=0),
            bulge=bulge,
        ),
        vd_lo=vstar(
            sampler,
            r,
            r_grid,
            vd,
            None,
            stat=lambda x: np.percentile(x, 2.1, axis=0),
            bulge=bulge,
        ),
        vb=vstar(sampler, r, r_grid, None, vb, bulge=bulge),
        vb_hi=vstar(
            sampler,
            r,
            r_grid,
            None,
            vb,
            stat=lambda x: np.percentile(x, 97.9, axis=0),
            bulge=bulge,
        ),
        vb_lo=vstar(
            sampler,
            r,
            r_grid,
            None,
            vb,
            stat=lambda x: np.percentile(x, 2.1, axis=0),
            bulge=bulge,
        ),
        vs=vstar(sampler, r, r_grid, vd, vb, bulge=bulge),
        vs_hi=vstar(
            sampler,
            r,
            r_grid,
            vd,
            vb,
            stat=lambda x: np.percentile(x, 97.9, axis=0),
            bulge=bulge,
        ),
        vs_lo=vstar(
            sampler,
            r,
            r_grid,
            vd,
            vb,
            stat=lambda x: np.percentile(x, 2.1, axis=0),
            bulge=bulge,
        ),
        vh=vhalo(sampler, r_grid, halomodel=halomodel),
        vh_hi=vhalo(
            sampler,
            r_grid,
            halomodel=halomodel,
            stat=lambda x: np.percentile(x, 97.9, axis=0),
        ),
        vh_lo=vhalo(
            sampler,
            r_grid,
            halomodel=halomodel,
            stat=lambda x: np.percentile(x, 2.1, axis=0),
        ),
        vpred=np.median(sampler.get_samples()["mu"], axis=0),
        vpred_hi=np.percentile(sampler.get_samples()["mu"], 97.9, axis=0),
        vpred_lo=np.percentile(sampler.get_samples()["mu"], 2.1, axis=0),
    )
    for comp in ("d", "b", "s", "h", "pred"):
        data[f"v{comp}_plus"] = data[f"v{comp}_hi"] - data[f"v{comp}"]
        data[f"v{comp}_minus"] = data[f"v{comp}"] - data[f"v{comp}_lo"]
    return bokeh.models.ColumnDataSource(data=data)


def plot_chi2(sampler_ngp, sampler_gp, halomodel="nfw"):
    """
    Plot the distribution of reduced chi^2 values corresponding to MCMC chain samples.

    Paramters
    ---------
    sampler_ngp : numpyro.infer.mcmc.MCMC
        numpyro sampler with sampling already completed, for an nGP model.
    sampler_gp : numpyro.infer.mcmc.MCMC
        numpyro sampler with sampling already completed, for the corresponding GP model.
    halomodel : str
        Label of the halo model. Supported: "nfw" or "iso". (Default: "nfw")

    Returns
    -------
    out : bokeh.plotting._figure.figure
        The plotted figure.
    """
    chi2_ngp = sampler_ngp.get_samples()["chi2"]
    chi2_gp = sampler_gp.get_samples()["chi2"]
    bins = np.arange(0, max(np.max(chi2_ngp), np.max(chi2_gp)) + 0.01, 0.02)
    hist_ngp, edges = np.histogram(chi2_ngp, bins=bins)
    hist_gp, edges = np.histogram(chi2_gp, bins=bins)
    fig = plt.figure()
    fig.quad(
        top=hist_ngp,
        bottom=0,
        left=bins[:-1],
        right=bins[1:],
        fill_color=None,
        line_color="black",
        legend_label=f"{halomodel} (nGP)",
    )
    fig.quad(
        top=hist_gp,
        bottom=0,
        left=bins[:-1],
        right=bins[1:],
        fill_color="red",
        line_color="red",
        legend_label=f"{halomodel} (GP)",
    )
    fig.legend.location = "top_left"
    fig.legend.click_policy = "hide"
    return fig


def plot_model(source_vobs, source):
    """
    Plot the mass model and rotation curve data.

    Paramters
    ---------
    souce_vobs : bokeh.models.ColumnDataSource
        The rotation curve packaged into a bokeh data source.
    souce_vobs : bokeh.models.ColumnDataSource
        The mass model packaged into a bokeh data source.

    Returns
    -------
    out : bokeh.plotting._figure.figure
        The plotted figure.
    """
    legend_labels = dict(
        vobs="observed",
        vb="model - bulge",
        vd="model - disc",
        vg="model - gas",
        vh="model - halo",
        vs="model - stars",
        vpred="model - total",
    )
    fig = plt.figure()
    vobs_points = fig.scatter(
        source=source_vobs,
        x="r",
        y="vobs",
        size=8,
        marker="circle",
        legend_label=legend_labels["vobs"],
    )
    fig.add_layout(
        bokeh.models.Whisker(
            source=source_vobs,
            base="r",
            upper="vobs_hi",
            lower="vobs_lo",
            level="underlay",
        ),
    )
    vg_line = fig.line(
        name="vg_line",
        source=source,
        x="R",
        y="vg",
        line_color="darkcyan",
        legend_label=legend_labels["vg"],
    )
    fig.varea(
        source=source,
        x="R",
        y1="vs_lo",
        y2="vs_hi",
        fill_color="olive",
        fill_alpha=0.3,
        legend_label=legend_labels["vs"],
    )
    vs_line = fig.line(
        name="vs_line",
        source=source,
        x="R",
        y="vs",
        line_color="olive",
        legend_label=legend_labels["vs"],
    )
    if (source.data["vb"] > 0).any():
        fig.varea(
            source=source,
            x="R",
            y1="vd_lo",
            y2="vd_hi",
            fill_color="olive",
            fill_alpha=0.3,
            legend_label=legend_labels["vd"],
        )
        vd_line = fig.line(
            name="vd_line",
            source=source,
            x="R",
            y="vd",
            line_color="olive",
            line_dash="dashed",
            legend_label=legend_labels["vd"],
        )
        fig.varea(
            source=source,
            x="R",
            y1="vb_lo",
            y2="vb_hi",
            fill_color="olive",
            fill_alpha=0.3,
            legend_label=legend_labels["vb"],
        )
        vb_line = fig.line(
            name="vb_line",
            source=source,
            x="R",
            y="vb",
            line_color="olive",
            line_dash="dotted",
            legend_label=legend_labels["vb"],
        )
    fig.varea(
        source=source,
        x="R",
        y1="vh_lo",
        y2="vh_hi",
        fill_color="purple",
        fill_alpha=0.3,
        legend_label=legend_labels["vh"],
    )
    vh_line = fig.line(
        name="vh_line",
        source=source,
        x="R",
        y="vh",
        line_color="purple",
        legend_label=legend_labels["vh"],
    )
    fig.varea(
        source=source,
        x="R",
        y1="vpred_lo",
        y2="vpred_hi",
        fill_color="blue",
        fill_alpha=0.3,
        legend_label=legend_labels["vpred"],
    )
    vpred_line = fig.line(
        source=source,
        x="R",
        y="vpred",
        line_color="blue",
        legend_label=legend_labels["vpred"],
    )
    fig.legend.location = "bottom_right"
    fig.legend.click_policy = "hide"
    fig.add_tools(
        bokeh.models.HoverTool(
            renderers=[vobs_points],
            tooltips=[
                ("radius", "@r"),
                ("observed", "@vobs ± @e_vobs"),
            ],
            visible=False,
        ),
        bokeh.models.HoverTool(
            renderers=[vpred_line],
            tooltips=[
                ("radius", "@R"),
                ("model - total", "@vpred (+@vpred_plus) (-@vpred_minus)"),
            ],
            visible=False,
        ),
        bokeh.models.HoverTool(
            renderers=[vg_line],
            tooltips=[
                ("radius", "@R"),
                ("model - gas", "@vg"),
            ],
            visible=False,
        ),
        bokeh.models.HoverTool(
            renderers=[vs_line],
            tooltips=[
                ("radius", "@R"),
                ("model - stars", "@vs (+@vs_plus) (-@vs_minus)"),
            ],
            visible=False,
        ),
        bokeh.models.HoverTool(
            renderers=[vh_line],
            tooltips=[
                ("radius", "@R"),
                ("model - halo", "@vh (+@vh_plus) (-@vh_minus)"),
            ],
            visible=False,
        ),
    )
    if (source.data["vb"] > 0).any():
        fig.add_tools(
            bokeh.models.HoverTool(
                renderers=[vd_line],
                tooltips=[
                    ("radius", "@R"),
                    ("model - disc", "@vd (+@vd_plus) (-@vd_minus)"),
                ],
                visible=False,
            ),
            bokeh.models.HoverTool(
                renderers=[vb_line],
                tooltips=[
                    ("radius", "@R"),
                    ("model - bulge", "@vb (+@vb_plus) (-@vb_minus)"),
                ],
                visible=False,
            ),
        )
    return fig


def fit_nfw_iso(name, num_chains=3, num_warmup=1000, num_samples=3000, grid_size=1000):
    """
    Main routine: run fits for NFW & pISO halo models, for nGP and GP cases for each.

    Also saves parameter estimation summaries and results as plots in the directory
    set in the outdir variable near the top of this file.

    Parameters
    ----------
    name : str
        Name of the galaxy as it appears in the SPARC tables.
    num_chains : int
        Number of MCMC chains run in parallel. See also numpyro.set_host_device_count
        option near the top of this file. (Default: 3)
    num_warmup : int
        Number of sample points at the beginning of each chain discarded as a "warm up" or
        "burn in" phase. (Default: 1000)
    num_samples : int
        Number of samples for each chain from the posterior probability distribution,
        after the warm up phase. (Default: 3000)
    grid_size : int
        Number of radial sampling points to interpolate the mass model (only used if
        use_gp is True). (Default: 1000)
    """
    # SETUP MODEL CASES
    nfw_ngp_kwargs = dict(use_gp=False, halomodel="nfw")
    nfw_gp_kwargs = dict(use_gp=True, halomodel="nfw")
    iso_ngp_kwargs = dict(use_gp=False, halomodel="iso")
    iso_gp_kwargs = dict(use_gp=True, halomodel="iso")

    # RUN SAMPLERS AND WRITE SUMMARIES AND CHAIN TRACE PLOTS
    sampler_nfw_ngp = run_chains(
        name,
        grid_size=grid_size,
        num_warmup=num_warmup,
        num_samples=num_samples,
        num_chains=num_chains,
        **nfw_ngp_kwargs,
    )
    inf_data_nfw_ngp = arviz.from_numpyro(sampler_nfw_ngp)
    summary_chains(inf_data_nfw_ngp, name=name, **nfw_ngp_kwargs)

    sampler_nfw_gp = run_chains(
        name,
        grid_size=grid_size,
        num_warmup=num_warmup,
        num_samples=num_samples,
        num_chains=num_chains,
        **nfw_gp_kwargs,
    )
    inf_data_nfw_gp = arviz.from_numpyro(sampler_nfw_gp)
    summary_chains(inf_data_nfw_gp, name=name, **nfw_gp_kwargs)

    sampler_iso_ngp = run_chains(
        name,
        grid_size=grid_size,
        num_warmup=num_warmup,
        num_samples=num_samples,
        num_chains=num_chains,
        **iso_ngp_kwargs,
    )
    inf_data_iso_ngp = arviz.from_numpyro(sampler_iso_ngp)
    summary_chains(inf_data_iso_ngp, name=name, **iso_ngp_kwargs)

    sampler_iso_gp = run_chains(
        name,
        grid_size=grid_size,
        num_warmup=num_warmup,
        num_samples=num_samples,
        num_chains=num_chains,
        **iso_gp_kwargs,
    )
    inf_data_iso_gp = arviz.from_numpyro(sampler_iso_gp)
    summary_chains(inf_data_iso_gp, name=name, **iso_gp_kwargs)

    # WRITE CORNER PLOTS
    corner(
        inf_data_nfw_ngp,
        inf_data_nfw_gp,
        name=name,
        halomodel="nfw",
    )
    corner(
        inf_data_iso_ngp,
        inf_data_iso_gp,
        name=name,
        halomodel="iso",
    )

    # WRITE MASS MODEL PLOT
    source_vobs = gen_vobs_bokeh_source(name)
    source_nfw_ngp = gen_sampler_bokeh_source(
        name, sampler_nfw_ngp, halomodel="nfw", grid_size=grid_size
    )
    source_nfw_gp = gen_sampler_bokeh_source(
        name, sampler_nfw_gp, halomodel="nfw", grid_size=grid_size
    )
    source_iso_ngp = gen_sampler_bokeh_source(
        name, sampler_iso_ngp, halomodel="iso", grid_size=grid_size
    )
    source_iso_gp = gen_sampler_bokeh_source(
        name, sampler_iso_gp, halomodel="iso", grid_size=grid_size
    )

    fig_nfw_ngp = plot_model(source_vobs, source_nfw_ngp)
    fig_nfw_gp = plot_model(source_vobs, source_nfw_gp)
    fig_iso_ngp = plot_model(source_vobs, source_iso_ngp)
    fig_iso_gp = plot_model(source_vobs, source_iso_gp)
    for fig in (fig_nfw_gp, fig_iso_ngp, fig_iso_gp):
        fig.x_range = fig_nfw_ngp.x_range
        fig.y_range = fig_nfw_ngp.y_range
    fig_nfw_ngp.xaxis.major_label_text_color = None
    fig_iso_ngp.xaxis.major_label_text_color = None
    fig_iso_ngp.yaxis.major_label_text_color = None
    fig_iso_gp.yaxis.major_label_text_color = None
    fig_nfw_ngp.min_border_bottom = 0
    fig_iso_ngp.min_border_bottom = 0
    fig_nfw_gp.min_border_top = 0
    fig_iso_gp.min_border_top = 0
    fig_nfw_ngp.min_border_right = 0
    fig_nfw_gp.min_border_right = 0
    fig_iso_ngp.min_border_left = 0
    fig_iso_gp.min_border_left = 0
    fig_nfw_gp.xaxis[0].axis_label = r"$$R\,[\mathrm{kpc}]$$"
    fig_iso_gp.xaxis[0].axis_label = r"$$R\,[\mathrm{kpc}]$$"
    fig_nfw_ngp.yaxis[0].axis_label = r"$$V\,[\mathrm{km}\,\mathrm{s}^{-1}]$$"
    fig_nfw_gp.yaxis[0].axis_label = r"$$V\,[\mathrm{km}\,\mathrm{s}^{-1}]$$"
    fig_nfw_ngp.title.text = "NFW (nGP)"
    fig_nfw_gp.title.text = "NFW (GP)"
    fig_iso_ngp.title.text = "pISO (nGP)"
    fig_iso_gp.title.text = "pISO (GP)"
    for fig in (fig_nfw_ngp, fig_nfw_gp, fig_iso_ngp, fig_iso_gp):
        fig.title.align = "center"
        fig.title.standoff = -50
    plt.output_file(f"{outdir}/{name}.html")
    plt.save(plt.gridplot([[fig_nfw_ngp, fig_iso_ngp], [fig_nfw_gp, fig_iso_gp]]))

    # WRITE CHI2 PLOT
    fig_chi2_nfw = plot_chi2(sampler_nfw_ngp, sampler_nfw_gp, halomodel="nfw")
    fig_chi2_iso = plot_chi2(sampler_iso_ngp, sampler_iso_gp, halomodel="iso")
    for fig_chi2 in fig_chi2_nfw, fig_chi2_iso:
        fig_chi2.xaxis.axis_label = r"$$\chi^{2}_{\nu}$$"
        fig_chi2.yaxis.axis_label = r"$$N$$"
    plt.output_file(f"{outdir}/chi2/{name}_chi2.html")
    plt.save(plt.gridplot([[fig_chi2_nfw, fig_chi2_iso]]))
    return


if __name__ == "__main__":
    name = sys.argv[1]
    print(f"FITTING {name}")
    fit_nfw_iso(name)

